The Websky Extragalactic CMB Simulations

We present a new pipeline for the efficient generation of synthetic observations of the extragalactic microwave sky, tailored to large ground-based CMB experiments such as the Simons Observatory, Advanced ACTPol, SPT-3G, and CMB-S4. Such simulated observations are a key technical challenge in cosmology because of the dynamic range and accuracy required. The first part of the pipeline generates a random cosmological realization in the form of a dark matter halo catalog and matter displacement field, as seen from a given position. The halo catalog and displacement field are modeled with ellipsoidal collapse dynamics and Lagrangian perturbation theory, respectively. In the second part, the cosmological realization is converted into a set of intensity maps over the range 10 - 10^3 GHz using models based on existing observations and hydrodynamical simulations. These maps include infrared emission from dusty star forming galaxies (CIB), Comptonization of CMB photons by hot gas in groups and clusters through the thermal Sunyaev-Zel'dovich effect (tSZ), Doppler boosting by Thomson scattering of the CMB by bulk flows through the kinetic Sunyaev-Zel'dovich effect (kSZ), and weak gravitational lensing of primary CMB anisotropies by the large-scale distribution of matter in the universe. After describing the pipeline and its implementation, we present the Websky maps, created from a realization of the cosmic web on our past light cone in the redshift interval 0<z<4.6 over the full-sky and a volume of ~(600 Gpc/h)^3 resolved with ~10^12 resolution elements. The Websky maps and halo catalog are publicly available at mocks.cita.utoronto.ca/websky.

==> backup.sh <==
#!/bin/bash

date=`date "+%d.%m.%y"`

cp -r . ~/ClusterPaper_$date





==> clean.sh <==
#!/bin/bash

rm -f *.aux *.bbl *.bib *.blg *.log *.out cit* all_citations *.tex~ *.sh~ *synctex*
cd includes
rm -f *.aux *.bbl *.bib *.blg *.log *.out cit* all_citations *.tex~ *.sh~
cd .. 

==> get_ads_entry.sh <==
#!/bin/bash

bibcode=$1

curl http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=$bibcode\&data_type=BIBTEX 2>/dev/null > entry 
ed -s entry <<< $'1,5d\nwq'
cat entry
rm -f entry


==> makeit.sh <==
#!/bin/bash

if [ -e main.pdf ] ; then mv -f main.pdf main_backup.pdf; fi
verbose=0

echo 
echo 'Latexing main.tex ...'
echo 
echo '   do '
echo '      ./makeit -v'
echo '   to see the pdflatex output '

pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
./update_bib.sh
if [ ${#1} -gt 0 ] ; then
    if [ ${1:0:2} == '-v' ] ; then 
	verbose=1
	pdflatex -interaction=nonstopmode main 
	bibtex   main
	pdflatex -interaction=nonstopmode main
	pdflatex -interaction=nonstopmode 
	echo
    else
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
	bibtex                            main >>/dev/null 2>&1
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
    fi
else
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
	bibtex                            main >>/dev/null 2>&1
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
	pdflatex -interaction=nonstopmode main >>/dev/null 2>&1
fi

if [ -e main.pdf ] ; then
    echo 'New main.pdf successfully created'
    echo
else
    if [ -e main_backup.pdf ] ; then
	mv -v main_backup.pdf main.pdf >>/dev/null 2>&1
    fi
    if [ $verbose -eq 0 ] ; then echo 'An error occurred, try running "./makeit -v" '; fi
    echo 
fi

rm -f *.blg *.log *.out
cd includes
rm -f *.blg *.log *.out
cd .. 



==> makeoutline.sh <==
#!/bin/bash

# copy actual preamble
cp includes/preamble.tex hold
cp includes/preamble_outline.tex includes/preamble.tex

# first compile latex
pdflatex ms; pdflatex ms

confile=includes/contents.tex
figfile=includes/figures.tex
ptsfile=includes/points.tex

#################### dump figure sections to file #################### 
# 
grep -o 'Section="[^"]*"' ms.lof |grep -v cftpage > sections.txt
rm -f figure_sections.txt
cat sections.txt | while read line
do
    line="$(echo -e "${line}" | tr -d '[[:space:]]')" # remove space
    export $line # set variable Section
    temp="${Section%\"}" # remove last quote
    Section="${temp#\"}" # remove first quote
    echo $Section >> figure_sections.txt # write to file
done
#
#######################################################################

####################  dump points sections to file #################### 
# 
grep -o 'Section="[^"]*"' ms.lot |grep -v cftpage > sections.txt
rm -f points_sections.txt
cat sections.txt | while read line
do
    line="$(echo -e "${line}" | tr -d '[[:space:]]')" # remove space
    export $line # set variable Section
    temp="${Section%\"}" # remove last quote
    Section="${temp#\"}" # remove first quote
    echo $Section
    echo $Section >> points_sections.txt # write to file
done
#
#######################################################################

####################    write line to all files    #################### 
#
echo "\newpage{\bf\Large\noindent \hfill Contents}\begin{center}\end{center}\vspace{-1cm}" > $confile
echo "\newpage{\bf\Large\noindent \hfill Figures}\begin{center}\end{center}\vspace{-1cm}"  > $figfile
echo "\newpage{\bf\Large\noindent \hfill Outline}\begin{center}\end{center}\vspace{-1cm}"   > $ptsfile
#
#######################################################################

sub=0
subsub=0
sec=0
indented=0
cat ms.toc | grep -v cftpage | while read -r line
do 
    # figure out what this line is
    if [ ${line: -4:1} == "n" ]; then
        section=${line: -2:1}
	indentlevel='section'
    elif [ ${line: -6:1} == "n" ]; then
        section=${line: -4:3}
	if [ $indented -eq 0 ] ; then
	    line=\\indent$line
	    indented=1
	fi
	indentlevel='subsection'
    elif [ ${line: -8:1} == "n" ]; then
        section=${line: -6:5}
	indentlevel='subsubsection'
    fi

    lineb=$line

    thisline=$lineb
    echo $thisline
    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sec/{}{sec/g")"
    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sec/{}{sec/g")"
    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sub/{}{sub/g")"
    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sub/{}{sub/g")"
    echo $thisline
    lineb=$thisline

    ####################    write line to all files    #################### 
    #
    echo $lineb >> $confile
    echo $lineb >> $figfile
    echo $lineb >> $ptsfile
    #
    #######################################################################

    ####################  match figures with section  #################### 
    #
    fignum=1
    cat figure_sections.txt | while read figsec
    do 
	figsec="$(echo -e "${figsec}" | tr -d '[[:space:]]')" # remove space	
	if [ $figsec == $section ] ; then
	    qcom=${fignum}q

	    # insert the n-th line to the table of contents	    
	    thisline=`sed "${fignum}q;d" ms.lof` 
	    rline="Section=\"$figsec\""	
	    thisline="$( echo "$thisline" | sed -e "s#${rline}##" )"
	    thisline="$( echo "$thisline" | sed  "s/{${fignum}}/{}/g")"

	    thisline="$( echo "$thisline" | sed  "s/FigReplace/${fignum}/g")"
	    thisline="$( echo "$thisline" | sed  's/CapBeg/\\small /g')"

	    thisline="$( echo "$thisline" | sed  "s/figure/${indentlevel}/g")" 

	    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sec/{}{sec/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sec/{}{sec/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sub/{}{sub/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sub/{}{sub/g")"

	    echo \\vspace{0.2cm} >> $figfile
	    echo $thisline       >> $figfile
	    echo \\vspace{0.2cm} >> $figfile

	fi
	((fignum++))
    done
    #######################################################################

    ####################  match points with section  #################### 
    #
    ptsnum=1
    cat points_sections.txt | while read ptssec
    do 
	ptssec="$(echo -e "${ptssec}" | tr -d '[[:space:]]')" # remove space	
	if [ $ptssec == $section ] ; then
	    qcom=${ptsnum}q

	    # insert the n-th line to the table of contents	    
	    thisline=`sed "${ptsnum}q;d" ms.lot` 
	    rline="Section=\"$ptssec\""	
	    thisline="$( echo "$thisline" | sed -e "s#${rline}##" )"
	    thisline="$( echo "$thisline" | sed  "s/{${ptsnum}}/{}/g")"

	    thisline="$( echo "$thisline" | sed  "s/PtsReplace/${ptsnum}/g")"
	    thisline="$( echo "$thisline" | sed  's/CapBeg/\\small /g')"

	    thisline="$( echo "$thisline" | sed  "s/table/${indentlevel}/g")"

	    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sec/{}{sec/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sec/{}{sec/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9][0-9]}{sub/{}{sub/g")"
	    thisline="$( echo "$thisline" | sed  "s/{[0-9]}{sub/{}{sub/g")"

	    echo \\vspace{0.2cm} >> $ptsfile
	    echo $thisline       >> $ptsfile
	    echo \\vspace{0.2cm} >> $ptsfile

	fi
	((ptsnum++))
    done
    #######################################################################


done
echo \\newpage >> $confile
echo \\newpage >> $figfile
echo \\newpage >> $ptsfile

rm -f *_sections.txt

# copy preamble back
cp hold includes/preamble.tex

# now compile outline
pdflatex outline



==> pull.sh <==
#!/bin/bash

git pull origin master
chmod a+x *.sh


==> push.sh <==
#!/bin/bash

./pull.sh
comment="$@"
if [ "$#" -gt 0 ]; then
    git commit -a -m "$comment"
else
    git commit -a
fi
git push -u origin master


==> update_bib.sh <==
#!/bin/bash

echo 
echo 'Looking for new ADS citations'

f=main.aux
base=`basename $f .aux`
bibfile=$base\_ads.bib

touch $bibfile citations citelines

grep citation $f  > all_citelines
awk '!a[$0]++' all_citelines > unique_citelines
rm all_citelines

# make list of all unique citations one per line
touch citations citelines
rm -f all_citations; touch all_citations
if ! cmp citelines unique_citelines >/dev/null 2>&1
then	
    for g in `diff unique_citelines citelines | grep -v "^---" | grep -v "^[0-9c0-9]"`
    do
	if [ ${g:0:1} != '<' ] 
	then
	    nb=8
	    n0=9
	    n1=10
	    check=1
	    while [ $check -eq 1 ]
	    do
		entry=${g:$n1:19}
		echo $entry >> all_citations
		let n0+=20
		let n1+=20
		if [ ${g:$n0:1} == '}' ] ; then check=0; fi
	    done
	fi
    done
fi
awk '!a[$0]++' all_citations > unique_citations
Nnew=`wc -l unique_citations | awk '{print $1}'`

if [ $Nnew -gt 0 ] ; then
    echo 
    # go through the citation list and add entries
    for entry in `cat unique_citations`
    do
	echo 'adding' $entry
    ./get_ads_entry.sh $entry >> $bibfile
    done
else 
    echo
    echo 'No new citations found'
fi

mv unique_citelines citelines
mv unique_citations citations

if [ -e $base\_manual.bib ]; then 
    cat $base\_ads.bib $base_manual.bib > $base.bib fi
else
    cp $base\_ads.bib $base.bib
fi

echo


